Frustum VoxNet for 3D object detection from RGB-D or Depth images

Recently, there have been a plethora of classification and detection systems from RGB as well as 3D images. In this work, we describe a new 3D object detection system from an RGB-D or depth-only point cloud. Our system first detects objects in 2D (either RGB or pseudo-RGB constructed from depth). The next step is to detect 3D objects within the 3D frustums these 2D detections define. This is achieved by voxelizing parts of the frustums (since frustums can be really large), instead of using the whole frustums as done in earlier work. The main novelty of our system has to do with determining which parts (3D proposals) of the frustums to voxelize, thus allowing us to provide high resolution representations around the objects of interest. It also allows our system to have reduced memory requirements. These 3D proposals are fed to an efficient ResNet-based 3D Fully Convolutional Network (FCN). Our 3D detection system is fast and can be integrated into a robotics platform. With respect to systems that do not perform voxelization (such as PointNet), our methods can operate without the requirement of subsampling of the datasets. We have also introduced a pipelining approach that further improves the efficiency of our system. Results on SUN RGB-D dataset show that our system, which is based on a small network, can process 20 frames per second with comparable detection results to the state-of-the-art, achieving a 2 times speedup.

==> convert_eps_to_pdf.sh <==
for fn in 22x.eps 3DCNNnetwork_detection_v3.eps combinedV3_new.eps xyz_recall.eps 22xyz.eps 43hist_iou.eps combinedV4_new_v2.eps xyz_recall_for_more.eps 22y.eps 9_subfrustums_desk_v6.eps orientation_new.eps 22z.eps IoI_IoU_v2.eps pipeline_v2.eps 3DCNNnetwork_detection_resnet34.eps bn_gn_dropout.eps whole_system_v3.eps
do
    echo ${fn}
    pstopdf ${fn}
done

